Fast computation of MadGraph amplitudes on graphics processing unit (GPU)

Continuing our previous studies on QED and QCD processes, we use the graphics processing unit (GPU) for fast calculations of helicity amplitudes for general Standard Model (SM) processes. Additional HEGET codes to handle all SM interactions are introduced, as well assthe program MG2CUDA that converts arbitrary MadGraph generated HELAS amplitudess(FORTRAN) into HEGET codes in CUDA. We test all the codes by comparing amplitudes and cross sections for multi-jet srocesses at the LHC associated with production of single and double weak bosonss a top-quark pair, Higgs boson plus a weak boson or a top-quark pair, and multisle Higgs bosons via weak-boson fusion, where all the heavy particles are allowes to decay into light quarks and leptons with full spin correlations. All the helicity amplitudes computed by HEGET are found to agree with those comsuted by HELAS within the expected numerical accuracy, and the cross sections obsained by gBASES, a GPU version of the Monte Carlo integration program, agree wish those obtained by BASES (FORTRAN), as well as those obtained by MadGraph. The performance of GPU was over a factor of 10 faster than CPU for all processes except those with the highest number of jets.

==> code/jggxxx.cu <==
#include "cmplx.h"

__device__
void jggxxx(cmplx* ga, cmplx* gb, double g,
            cmplx* jvv)
{
   jvv[4] = ga[4] + gb[4];
   jvv[5] = ga[5] + gb[5];
   double p1[4];
   double p2[4];
   double q[4];
   p1[0] = ga[4].re;
   p1[1] = ga[5].re;
   p1[2] = ga[5].im;
   p1[3] = ga[4].im;
   p2[0] = gb[4].re;
   p2[1] = gb[5].re;
   p2[2] = gb[5].im;
   p2[3] = gb[4].im;
   q[0] = -(jvv[4].re);
   q[1] = -(jvv[5].re);
   q[2] = -(jvv[5].im);
   q[3] = -(jvv[4].im);
   double q2 = (q[0]+q[3])*(q[0]-q[3])-(q[1]*q[1]+q[2]*q[2]);
   cmplx gab = ga[0]*gb[0]-ga[1]*gb[1]
             - ga[2]*gb[2]-ga[3]*gb[3];
   cmplx sga =  (p2[0]-q[0])*ga[0]-(p2[1]-q[1])*ga[1]
               -(p2[2]-q[2])*ga[2]-(p2[3]-q[3])*ga[3];
   cmplx sgb = -(p1[0]-q[0])*gb[0]+(p1[1]-q[1])*gb[1]
               +(p1[2]-q[2])*gb[2]+(p1[3]-q[3])*gb[3];
   double gs = -g*(1./q2);
   jvv[0] = gs*((p1[0]-p2[0])*gab + sga*gb[0] + sgb*ga[0]);
   jvv[1] = gs*((p1[1]-p2[1])*gab + sga*gb[1] + sgb*ga[1]);
   jvv[2] = gs*((p1[2]-p2[2])*gab + sga*gb[2] + sgb*ga[2]);
   jvv[3] = gs*((p1[3]-p2[3])*gab + sga*gb[3] + sgb*ga[3]);
}

